First Observation of $\Lambda\pi^+$ and $\Lambda\pi^-$ Signals near the $\bar{K}N (I=1)$ Mass Threshold in $\Lambda_c^+\rightarrow\Lambda\pi^+\pi^+\pi^-$ Decay

Using the data sample of 980 fb$^{-1}$ collected with the Belle detector operating at the KEKB asymmetric-energy $e^+e^-$ collider, we present the results of an investigation of the $\Lambda\pi^+$ and $\Lambda\pi^-$ invariant mass distributions looking for substructure in the decay $\Lambda_c^+\rightarrow\Lambda\pi^+\pi^+\pi^-$. We find a significant signal in each mass dis\ tribution. When interpreted as resonances, we find for the $\Lambda\pi^+$ ($\Lambda\pi^-$) combination a mass of $1434.3 \pm 0.6 (\mathrm{stat}) \pm 0.9(\mathrm{syst})$ MeV/$c^2$ [$1438.5 \pm 0.9 (\mathrm{stat}) \pm 2.5(\mathrm{syst})$ MeV/$c^2$], an intrinsic width of $11.5 \pm 2.8 (\mathrm{stat}) \pm 5.3(\mathrm{syst})$ MeV/$c^2$ [$33.0 \pm 7.5 (\mathrm{stat}) \pm 23.6(\mathrm{syst})$ MeV/$c^2$] with a significance of 7.5$\sigma$ (6.2$\sigma$). As these two signals are very close to the $\bar{K}N$ threshold, we also investigate the possibility of a $\bar{K}N$ cusp, and find that \ we cannot discriminate between these two interpretations due to the limited size of the data sample.

==> tex2pdf.sh <==
#!/bin/bash

pdflatex Y1435_PRL.tex
bibtex Y1435_PRL.aux
bibtex Y1435_PRL.aux
pdflatex Y1435_PRL.tex
pdflatex Y1435_PRL.tex
mv Y1435_PRL.pdf Y1435_v6.1_arXiv.pdf
open Y1435_v6.1_arXiv.pdf

